Asynchronous Complex Analytics in a Distributed Dataflow Architecture

Scalable distributed dataflow systems have recently experienced widespread adoption, with commodity dataflow engines such as Hadoop and Spark, and even commodity SQL engines routinely supporting increasingly sophisticated analytics tasks (e.g., support vector machines, logistic regression, collaborative filtering). However, these systems' synchronous (often Bulk Synchronous Parallel) dataflow execution model is at odds with an increasingly important trend in the machine learning community: the use of asynchrony via shared, mutable state (i.e., data races) in convex programming tasks, which has---in a single-node context---delivered noteworthy empirical performance gains and inspired new research into asynchronous algorithms. In this work, we attempt to bridge this gap by evaluating the use of lightweight, asynchronous state transfer within a commodity dataflow engine. Specifically, we investigate the use of asynchronous sideways information passing (ASIP) that presents single-stage parallel iterators with a Volcano-like intra-operator iterator that can be used for asynchronous information passing. We port two synchronous convex programming algorithms, stochastic gradient descent and the alternating direction method of multipliers (ADMM), to use ASIPs. We evaluate an implementation of ASIPs within on Apache Spark that exhibits considerable speedups as well as a rich set of performance trade-offs in the use of these asynchronous algorithms.

==> figs/experiments/async_improvement.py <==
import bz2
import pickle
from pylab import *
from sys import argv
import glob
yval = 'objective'

pickle_filenames = argv[1:]


fnRegCombos = [("SVM", "L2"), ("SVM", "L1"), ("LR", "L2"), ("LR", "L1")]


names = {
    'AVG': "AVG",
    'MLlibGD': "GD",
    'GD': "GD",
    'ADMM': "ADMM",
    'PORKCHOP': "BAP-ADMM",
    'HOGWILD': "BAP-SGD"
}


results = []

for p in pickle_filenames:
    for r in glob.glob(p):
        if r[-3:] == "bz2":
            results += pickle.load(bz2.BZ2File(r, "r"))
        else:
            results += pickle.load(open(r))
        print r

results = [r for r in results if r['algorithm'] if r['algorithm'] not in ["DualDecomp"]]

print results[0].keys()
print results[0]['pyConfig'].keys()



# detect legacy data and update fields
if "runtime_ms" not in results[0].keys():
    print "New pyconfig keys", results[0]['pyConfig'].keys()
    for r in results:
        r['algorithm'] = r['pyConfig']['algorithm']
        r['runtime_ms'] = r['runtimeMS']
        r['command'] = r['pyConfig']['command']
        r['dataset'] = r['pyConfig']['dataset']
        r['pointCloudDim'] = r['pyConfig']['pointCloudDim']
        r['pointCloudSkew'] = r['pyConfig']['pointCloudSkew']
        r['total_loss'] = r['loss']
        r['objective'] = r['objective']
        r['objFn'] = r['pyConfig']['objective']
        r['regType'] = r['pyConfig']['regType']



datasets = unique([r['dataset'] for r in results if r['dataset'] != 'cloud'])
print datasets

runtimeValues = unique([r['params']['algParams']['runtimeMS'] for r in results])
print runtimeValues

for (objFn, regType) in fnRegCombos:
    print objFn, regType
    for dataset in datasets:
        dataset_results = [r for r in results if r['dataset'] == dataset and r['objFn'] == objFn and r['regType'] == regType]
        algs = unique([r['algorithm'] for r in dataset_results])
        print "Dataset: %s %s %s" % (dataset, objFn, regType)


        obj = {}

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000. for t in runtimeValues]
            ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
            plot_p = zip(plotx, ploty)

            obj[alg] = np.array(ploty)

        print "\t MLlibGD/HOGWILD: ", obj['MLlibGD']/obj['HOGWILD']
        print "\t ADMM/PORKCHOP: ", obj['ADMM']/obj['PORKCHOP']




==> figs/experiments/plot_fault_tolerance.py <==
import bz2
import pickle
from pylab import *
import numpy as np
from sys import argv
import glob

logLoss = False
yval = 'objective'
matplotlib.rcParams['figure.figsize'] = 1.75, 1.25#
width = 0.35

matplotlib.rcParams['figure.figsize'] = 2.5, 2
useLegend = False

def grays(n):
  start = 0.3
  end = 0.9
  incr = (end - start) / (n - 1)
  return [str(start + incr * x) for x in range(n)]


lw = 1
matplotlib.rcParams['lines.linewidth'] = lw
matplotlib.rcParams['axes.linewidth'] = lw
matplotlib.rcParams['lines.markeredgewidth'] = lw
matplotlib.rcParams['lines.markersize'] = 4
matplotlib.rcParams['font.size'] = 11
matplotlib.rcParams['font.weight'] = 'normal'

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

#figfolder = argv[1]
figfolder = "./figs"

print "saving figures in", figfolder

# fnRegCombos = [("SVM", "L2"), ("SVM", "L1"), ("LR", "L2"), ("LR", "L1")]
fnRegCombos = [("SVM", "L2"), ("LR", "L1")]

algs = ["HOGWILD", "PORKCHOP"]
algLabels = ["ASIP-SGD", "ASIP-ADMM"]

## Plot straggler data

stragglername = "./fault_tolerance_data/run1_4f31759f37c5ad3a49f36229f98af68b4547008b.pkl.bz2"

results = []
if stragglername[-3:] == "bz2":
    results += pickle.load(bz2.BZ2File(stragglername, "r"))
else:
    results += pickle.load(open(stragglername))


if "runtime_ms" not in results[0].keys():
    print "New pyconfig keys", results[0]['pyConfig'].keys()
    for r in results:
        r['algorithm'] = r['pyConfig']['algorithm']
        r['runtime_ms'] = r['runtimeMS']
        r['command'] = r['pyConfig']['command']
        r['dataset'] = r['pyConfig']['dataset']
        r['pointCloudDim'] = r['pyConfig']['pointCloudDim']
        r['pointCloudSkew'] = r['pyConfig']['pointCloudSkew']
        r['total_loss'] = r['loss']
        r['objective'] = r['objective']
        r['objFn'] = r['pyConfig']['objective']
        r['regType'] = r['pyConfig']['regType']



datasets = unique([r['dataset'] for r in results])
print datasets

for (objFn, regType) in fnRegCombos:
    print objFn, regType
    for dataset in datasets:
        dataset_results = [r for r in results if r['dataset'] == dataset and r['objFn'] == objFn and r['regType'] == regType]
        #algs = unique([r['algorithm'] for r in dataset_results])
        print "Dataset: %s %s %s" % (dataset, objFn, regType)

        ratio = {}
        runtimes = unique([r['params']['algParams']['runtimeMS']  for r in dataset_results])

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            noStraggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == False]) for t in runtimes]

            straggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == True]) for t in runtimes]

            ratio[alg] = array(straggleObj) / array(noStraggleObj)
            print "\t", alg, " -> ",  ratio[alg]

        # Make the bar chart
        #ratioByTime = [[ratio[k][i] for k in algs] for i in range(len(runtimes))]

        colors = grays(len(runtimes))

        fig, ax = plt.subplots()
        offset = 0
        ind = np.arange(len(algs))
        rects = []
        for t in range(len(runtimes)):
            r = ax.bar(ind + offset, [ratio[k][t] for k in algs], width, color = colors[t])
            rects += [r]
            offset += width

        ax.set_ylabel('Objective Ratio')
        ax.set_xticks(ind+width)
        ax.set_xticklabels( algLabels )
        if useLegend:
            ax.legend( [r[0] for r in rects], [str(t) + " seconds" for t in np.array(runtimes)/1000.0] )
        plt.tight_layout()
        savefig("%s/fault-tolerance-%s-%s-%s.pdf" % (figfolder, dataset, objFn, regType))
        cla()
        clf()
        # plt.show()


==> figs/experiments/plot_fault_tolerance2.py <==
import bz2
import pickle
from pylab import *
import numpy as np
from sys import argv
import glob

logLoss = False
yval = 'objective'
matplotlib.rcParams['figure.figsize'] = 1.75, 1.25#
width = 0.35

matplotlib.rcParams['figure.figsize'] = 2.5, 2
useLegend = False

def grays(n):
  start = 0.3
  end = 0.9
  incr = (end - start) / (n - 1)
  return [str(start + incr * x) for x in range(n)]


lw = 1
matplotlib.rcParams['lines.linewidth'] = lw
matplotlib.rcParams['axes.linewidth'] = lw
matplotlib.rcParams['lines.markeredgewidth'] = lw
matplotlib.rcParams['lines.markersize'] = 4
matplotlib.rcParams['font.size'] = 11
matplotlib.rcParams['font.weight'] = 'normal'

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

#figfolder = argv[1]
figfolder = "./figs"

print "saving figures in", figfolder

# fnRegCombos = [("SVM", "L2"), ("SVM", "L1"), ("LR", "L2"), ("LR", "L1")]
fnRegCombos = [("SVM", "L2"), ("LR", "L1")]

algs = ["HOGWILD", "PORKCHOP"]
algLabels = ["ASIP-SGD", "ASIP-ADMM"]

## Plot straggler data

stragglername = "./fault_tolerance_data/run1_4f31759f37c5ad3a49f36229f98af68b4547008b.pkl.bz2"
stragglername = "./fault_tolerance_data2/ft_test_ca1adfe43b63a7f8b79a02780fa3fe7181d787fd.pkl.bz2"

results = []
if stragglername[-3:] == "bz2":
    results += pickle.load(bz2.BZ2File(stragglername, "r"))
else:
    results += pickle.load(open(stragglername))


if "runtime_ms" not in results[0].keys():
    print "New pyconfig keys", results[0]['pyConfig'].keys()
    for r in results:
        r['algorithm'] = r['pyConfig']['algorithm']
        r['runtime_ms'] = r['runtimeMS']
        r['command'] = r['pyConfig']['command']
        r['dataset'] = r['pyConfig']['dataset']
        r['pointCloudDim'] = r['pyConfig']['pointCloudDim']
        r['pointCloudSkew'] = r['pyConfig']['pointCloudSkew']
        r['total_loss'] = r['loss']
        r['objective'] = r['objective']
        r['objFn'] = r['pyConfig']['objective']
        r['regType'] = r['pyConfig']['regType']



datasets = unique([r['dataset'] for r in results])
print datasets

for (objFn, regType) in fnRegCombos:
    print objFn, regType
    for dataset in datasets:
        dataset_results = [r for r in results if r['dataset'] == dataset and r['objFn'] == objFn and r['regType'] == regType]
        #algs = unique([r['algorithm'] for r in dataset_results])
        print "Dataset: %s %s %s" % (dataset, objFn, regType)

        ratio = {}
        runtimes = unique([r['params']['algParams']['runtimeMS']  for r in dataset_results])
        print runtimes

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            noStraggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == False]) for t in runtimes]

            straggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == True]) for t in runtimes]

            ratio[alg] = array(straggleObj) / array(noStraggleObj)
            print "\t", alg, " -> ",  ratio[alg]

        # Make the bar chart
        #ratioByTime = [[ratio[k][i] for k in algs] for i in range(len(runtimes))]

        colors = grays(len(runtimes))

        fig, ax = plt.subplots()
        offset = 0
        ind = np.arange(len(algs))
        rects = []
        for t in range(len(runtimes)):
            r = ax.bar(ind + offset, [ratio[k][t] for k in algs], width, color = colors[t])
            rects += [r]
            offset += width

        ax.set_ylabel('Objective Ratio')
        ax.set_xticks(ind+width)
        ax.set_xticklabels( algLabels )
        if useLegend:
            ax.legend( [r[0] for r in rects], [str(t) + " seconds" for t in np.array(runtimes)/1000.0] )
        plt.tight_layout()
        savefig("%s/fault-tolerance-10sec-%s-%s-%s.pdf" % (figfolder, dataset, objFn, regType))
        cla()
        clf()
        # plt.show()


==> figs/experiments/plot_pointcloud.py <==
import bz2
import pickle
from pylab import *
from sys import argv
import glob

lw = 1
matplotlib.rcParams['figure.figsize'] = 4, 3#
matplotlib.rcParams['lines.linewidth'] = lw
matplotlib.rcParams['axes.linewidth'] = lw
matplotlib.rcParams['lines.markeredgewidth'] = lw
matplotlib.rcParams['lines.markersize'] = 4
matplotlib.rcParams['font.size'] = 12
matplotlib.rcParams['font.weight'] = 'normal'


dim = 2
ptsPerCloud = 500
blueCenter = np.ones((dim,1)) * 5.
redCenter = np.ones((dim,1)) * 0.
blueCloud = randn(ptsPerCloud, dim) + blueCenter.transpose()
blueLabels = np.ones(ptsPerCloud)
redCloud = randn(ptsPerCloud, dim) + redCenter.transpose()
redLabels = np.zeros(ptsPerCloud)

machines_per_class = 64
redCloudBias = np.column_stack((redCloud, np.ones((ptsPerCloud,1))))
blueCloudBias = np.column_stack((blueCloud, np.ones((ptsPerCloud,1))))
red_splits = zip(array_split(redCloudBias, machines_per_class), array_split(redLabels,machines_per_class))
blue_splits = zip(array_split(blueCloudBias, machines_per_class), array_split(blueLabels,machines_per_class))

allFeatures = row_stack((redCloudBias, blueCloudBias))
allLabels = concatenate((redLabels, blueLabels))
allData = (allFeatures, allLabels)

wopt = array([ 0.57848458,  0.67413982, -2.78339415])

# ax = fig.add_subplot(2, 2, 2)
xcoord = np.linspace(-5,20, 3)
def drawBase():
  clf()

  yopt = (1.0/(wopt[1])) * (-wopt[0] * xcoord - wopt[2])

  plot(array(blueCloud[:,0]), array(blueCloud[:,1]), 'bo')
  plot(array(redCloud[:,0]), array(redCloud[:,1]), 'rx')
  plot(xcoord, yopt, "g--", linewidth =2)
  xlim([-5,10])
  ylim([-5,10])

  ax = gca()
  ax.spines['left'].set_position('zero')
  ax.spines['right'].set_color('none')
  ax.spines['bottom'].set_position('zero')
  ax.spines['top'].set_color('none')
  ax.spines['left'].set_smart_bounds(True)
  ax.spines['bottom'].set_smart_bounds(True)
  ax.xaxis.set_ticks_position('bottom')
  ax.yaxis.set_ticks_position('left')
  plt.grid(True)

drawBase()
#gca().set_title('Point Cloud')
plt.tight_layout()
savefig("figs/point-cloud.pdf")



res = pickle.load(open( "admmSim.p", "rb" ))



drawBase()
ws = res[2]['local_ws']

for i in range(len(ws[0])):
  y = (1.0/(ws[1][i])) * (-ws[0][i] * xcoord - ws[2][i])
  print ws[:,i]
  plot(xcoord, y, "k-")
#gca().set_title('Point Cloud on Iteration 2')
plt.tight_layout()
savefig("figs/point-cloud-iter-2.pdf")


drawBase()
ws = res[10]['local_ws']

for i in range(len(ws[0])):
  y = (1.0/(ws[1][i])) * (-ws[0][i] * xcoord - ws[2][i])
  print ws[:,i]
  plot(xcoord, y, "k-")
#gca().set_title('Point Cloud on Iteration 10')
plt.tight_layout()
savefig("figs/point-cloud-iter-10.pdf")


drawBase()
ws = res[20]['local_ws']
for i in range(len(ws[0])):
  y = (1.0/(ws[1][i])) * (-ws[0][i] * xcoord - ws[2][i])
  print ws[:,i]
  plot(xcoord, y, "k-")
#gca().set_title('Point Cloud on Iteration 20')
plt.tight_layout()
savefig("figs/point-cloud-iter-20.pdf")



==> figs/experiments/plot_straggler.py <==
import bz2
import pickle
from pylab import *
import numpy as np
from sys import argv
import glob

logLoss = False
yval = 'objective'
matplotlib.rcParams['figure.figsize'] = 1.75, 2.2#
width = 0.35

useLegend = False

def grays(n):
  start = 0.3
  end = 0.9
  incr = (end - start) / (n - 1)
  return [str(start + incr * x) for x in range(n)]


lw = 1
matplotlib.rcParams['lines.linewidth'] = lw
matplotlib.rcParams['axes.linewidth'] = lw
matplotlib.rcParams['lines.markeredgewidth'] = lw
matplotlib.rcParams['lines.markersize'] = 4
matplotlib.rcParams['font.size'] = 8
matplotlib.rcParams['font.weight'] = 'normal'

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

#figfolder = argv[1]
figfolder = "./figs"

print "saving figures in", figfolder

fnRegCombos = [("SVM", "L2"), ("SVM", "L1"), ("LR", "L2"), ("LR", "L1")]

algs = ["MLlibGD", "HOGWILD", "ADMM", "PORKCHOP"]
algLabels = ["GD", "ASIP-SGD", "ADMM", "ASIP-ADMM"]

## Plot straggler data

stragglername = "./straggler_9_26/experiment_408b483eef0e368e4f2b44ebb0c2a9d2aa9f6243.pkl.bz2"
#stragglername = "./fault_tolerance_data/run1_4f31759f37c5ad3a49f36229f98af68b4547008b.pkl.bz2"

results = []
if stragglername[-3:] == "bz2":
    results += pickle.load(bz2.BZ2File(stragglername, "r"))
else:
    results += pickle.load(open(stragglername))


if "runtime_ms" not in results[0].keys():
    print "New pyconfig keys", results[0]['pyConfig'].keys()
    for r in results:
        r['algorithm'] = r['pyConfig']['algorithm']
        r['runtime_ms'] = r['runtimeMS']
        r['command'] = r['pyConfig']['command']
        r['dataset'] = r['pyConfig']['dataset']
        r['pointCloudDim'] = r['pyConfig']['pointCloudDim']
        r['pointCloudSkew'] = r['pyConfig']['pointCloudSkew']
        r['total_loss'] = r['loss']
        r['objective'] = r['objective']
        r['objFn'] = r['pyConfig']['objective']
        r['regType'] = r['pyConfig']['regType']



datasets = unique([r['dataset'] for r in results])
print datasets

for (objFn, regType) in fnRegCombos:
    print objFn, regType
    for dataset in datasets:
        dataset_results = [r for r in results if r['dataset'] == dataset and r['objFn'] == objFn and r['regType'] == regType]
        #algs = unique([r['algorithm'] for r in dataset_results])
        print "Dataset: %s %s %s" % (dataset, objFn, regType)

        ratio = {}
        runtimes = unique([r['params']['algParams']['runtimeMS']  for r in dataset_results])

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            noStraggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == False]) for t in runtimes]

            straggleObj = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t and r['params']['straggler'] == True]) for t in runtimes]

            ratio[alg] = array(straggleObj) / array(noStraggleObj)
            print "\t", alg, " -> ",  ratio[alg]

        # Make the bar chart
        #ratioByTime = [[ratio[k][i] for k in algs] for i in range(len(runtimes))]

        colors = grays(len(runtimes))

        fig, ax = plt.subplots()
        offset = 0
        ind = np.arange(len(algs))
        rects = []
        for t in range(len(runtimes)):
            r = ax.bar(ind + offset, [ratio[k][t] for k in algs], width, color = colors[t])
            ax.set_xticklabels(ind + offset, rotation=45, ha='right')

            rects += [r]
            offset += width

        ax.set_ylabel('Objective Ratio')
        ax.set_xticks(ind+width)
        ax.set_xticklabels( algLabels )
        if useLegend:
            ax.legend( [r[0] for r in rects], [str(t) + " seconds" for t in np.array(runtimes)/1000.0] )
        plt.tight_layout()
        savefig("%s/stragglers-%s-%s-%s.pdf" % (figfolder, dataset, objFn, regType))
        cla()
        clf()
        # plt.show()


==> figs/experiments/plotall.py <==
import bz2
import pickle
from pylab import *
from sys import argv
import glob

# import matplotlib.pyplot as plt
# import numpy as np

logLoss = False
yval = 'objective'
matplotlib.rcParams['figure.figsize'] = 1.75*2, 1.25*2#

#matplotlib.rcParams['figure.figsize'] = 5, 5
useLegend = False

lw = 1
matplotlib.rcParams['lines.linewidth'] = lw
matplotlib.rcParams['axes.linewidth'] = lw
matplotlib.rcParams['lines.markeredgewidth'] = lw
matplotlib.rcParams['lines.markersize'] = 6
matplotlib.rcParams['font.size'] = 10
matplotlib.rcParams['font.weight'] = 'normal'

def algSortKey(x):
    if x == 'AVG':
        return 0
    if x == 'MLlibGD':
        return 1
    if x == 'GD':
        return 2
    if x == 'HOGWILD':
        return 4
    if x == 'ADMM':
        return 3
    if x == 'PORKCHOP':
        return 5
    if x == "DualAvgSGD":
        return 6
    else:
        return x.hash()

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True

figfolder = argv[1]

print "saving figures in", figfolder

pickle_filenames = argv[2:]


fnRegCombos = [("SVM", "L2"), ("SVM", "L1"), ("LR", "L2"), ("LR", "L1")]


styles = {
    'AVG': {'marker': None, 'color': "k", 'dash': (None,None)},
    'MLlibGD': {'marker': None, 'color': "k", 'dash': [5,5]},
    'ADMM': {'marker': None, 'color': "k", 'dash': [5,3,1,3]},
    'PORKCHOP': {'marker': None, 'color': "k", 'dash': [1,3]},
    'HOGWILD': {'marker': None, 'color': "k", 'dash': [5,2,5,2,5,10]}
}

styles = {
    'AVG': "o-",
    'GD': "s-",
    'MLlibGD': "s-",
    'ADMM': "v-",
    'PORKCHOP': "x--",
    'HOGWILD': "^--",
    'DualAvgSGD': "v--"
}
names = {
    'AVG': "AVG",
    'MLlibGD': "GD",
    'GD': "GD",
    'ADMM': "ADMM",
    'PORKCHOP': "ASIP-ADMM",
    'HOGWILD': "ASIP-SGD",
    'DualAvgSGD': "DualAvg"
}


results = []

for p in pickle_filenames:
    for r in glob.glob(p):
        if r[-3:] == "bz2":
            results += pickle.load(bz2.BZ2File(r, "r"))
        else:
            results += pickle.load(open(r))
        print r

results = [r for r in results if r['algorithm'] if r['algorithm'] not in ["DualDecomp"]]

print results[0].keys()
print results[0]['pyConfig'].keys()



# detect legacy data and update fields
if "runtime_ms" not in results[0].keys():
    print "New pyconfig keys", results[0]['pyConfig'].keys()
    for r in results:
        r['algorithm'] = r['pyConfig']['algorithm']
        r['runtime_ms'] = r['runtimeMS']
        r['command'] = r['pyConfig']['command']
        r['dataset'] = r['pyConfig']['dataset']
        r['pointCloudDim'] = r['pyConfig']['pointCloudDim']
        r['pointCloudSkew'] = r['pyConfig']['pointCloudSkew']
        r['total_loss'] = r['loss']
        r['objective'] = r['objective']
        r['objFn'] = r['pyConfig']['objective']
        r['regType'] = r['pyConfig']['regType']



datasets = unique([r['dataset'] for r in results if r['dataset'] != 'cloud'])
print datasets

runtimeValues = unique([r['params']['algParams']['runtimeMS'] for r in results])
print runtimeValues

gdPassingTime = []
admmPassingTime = []
bapGDWins = 0
bapADMMWins = 0
gdObjRatio = []
admmObjRatio = []
objTimeSlot = 2

for (objFn, regType) in fnRegCombos:
    print objFn, regType
    for dataset in datasets:
        dataset_results = [r for r in results if r['dataset'] == dataset and r['objFn'] == objFn and r['regType'] == regType]
        algs = unique([r['algorithm'] for r in dataset_results])
        print "Dataset: %s %s %s" % (dataset, objFn, regType)

        # minY = 100000.0
        maxY = 0.0

        algs = list(algs)
        algs.sort(key=algSortKey)

        alg = "MLlibGD"
        alg_results = [r for r in dataset_results if r['algorithm'] == alg]
        plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000. for t in runtimeValues]
        ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
        minGD, minGDTime = min(zip(ploty, plotx))
        gdObj = ploty[objTimeSlot]
        print "minGD", minGD, minGDTime


        alg = "ADMM"
        alg_results = [r for r in dataset_results if r['algorithm'] == alg]
        plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000. for t in runtimeValues]
        ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
        minADMM, minADMMTime = min(zip(ploty, plotx))
        admmObj = ploty[objTimeSlot]
        print "minGD", minADMM, minADMMTime

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000. for t in runtimeValues]
            ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
            plot_p = zip(plotx, ploty)

            #drop points that diverged
            plot_p = [p for p in plot_p if p[1] < 1000]
            plotx = [p[0] for p in plot_p]
            ploty = [p[1] for p in plot_p]

            if alg == "HOGWILD":
                gdObjRatio += [gdObj / ploty[objTimeSlot]]
                enum = [i for (i,x) in enumerate(ploty) if x < minGD]
                print "hogwild enum: ", enum
                if enum:
                    bapGDWins += 1
                    passingIndex = enum[0]
                    gdPassingTime += [minGDTime / plotx[passingIndex] ]
                    print "Passing: ", passingIndex, plotx[passingIndex], ploty[passingIndex], minGD

            if alg == "PORKCHOP":
                admmObjRatio += [admmObj / ploty[objTimeSlot]]
                enum = [i for (i,x) in enumerate(ploty) if x < minADMM]
                print "porkchop enum: ", enum
                if enum:
                    passingIndex = enum[0]
                    admmPassingTime += [minADMMTime / plotx[passingIndex]]
                    if minADMMTime > plotx[passingIndex]:
                        bapADMMWins += 1
                    print "ADMM Passing: ", passingIndex, plotx[passingIndex], ploty[passingIndex], minADMMTime

            # minY = min(minY, min(ploty))
            maxY = max(maxY, max(ploty))


            # plot_p = [(r['runtime_ms'], r[yval]) for r in alg_results]
            # plot_p.sort(key = lambda x: x[0])
            # plotx = [r[0] for r in plot_p]
            # ploty = [r[1] for r in plot_p]


            for p in plot_p:
                print "\t", alg, p[0], p[1]

            plot(plotx, ploty, styles[alg], label=names[alg])

        if logLoss:
            gca().set_yscale('log')
            #gca().set_xscale('log')
        gca().set_xscale('log')
        #if maxY > 1.2:
        #     ylim(ymax = 1.2)

        if useLegend or dataset == "wikipedia" and objFn == "LR" and regType == "L1":
            legend(loc=(.17, .10), ncol=2, columnspacing=-0.3)

        #xlabel("Time (ms)")
        #ylabel("Objective")
        #title("%s-%s-%s" % (dataset, objFn, regType))
        xlim(xmin = 2, xmax=300)
        savefig("%s/%s-%s-%s.pdf" % (figfolder, dataset, objFn, regType))
        cla()
        clf()


print gdPassingTime
print "GD speedup", mean(np.array(gdPassingTime)), " wins ", bapGDWins
print gdObjRatio
print "GD Obj ratio: ", mean(gdObjRatio)

print admmPassingTime
print "ADMM speedup", mean(np.array(admmPassingTime)), " wins ", bapADMMWins
print admmObjRatio
print "ADMM Obj ratio: ", mean(admmObjRatio)


# POINT CLOUD PLOTS
clouds = [r for r in results if r['dataset'] == 'cloud']
skews = unique([r['pointCloudSkew'] for r in clouds])
print skews

runtimeValues = unique([r['params']['algParams']['runtimeMS'] for r in clouds])
print runtimeValues

dataset = 'cloud'
for (objFn, regType) in fnRegCombos:
    for skew in skews:
        dataset_results = [r for r in clouds if r['pointCloudSkew'] == skew and r['objFn'] == objFn and r['regType'] == regType and r['dim'] == 3]
        algs = unique([r['algorithm'] for r in dataset_results])
        print "Cloud ", "skew", skew, objFn, regType

        algs = list(algs)
        algs.sort(key=algSortKey)

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]
            plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000. for t in runtimeValues]
            ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
            plot_p = zip(plotx, ploty)

            # plot_p = [(r['runtime_ms'], r[yval]) for r in alg_results]
            # plot_p.sort(key = lambda x: x[0])
            # plotx = [r[0] for r in plot_p]
            # ploty = [r[1] for r in plot_p]

            for p in plot_p:
                print "\t", alg, p[0], p[1]

            plot(plotx, ploty, styles[alg], label=names[alg])

        if logLoss:
            gca().set_yscale('log')
            #gca().set_xscale('log')


        #xlabel("Runtime (ms)")
        #ylabel("Objective")
        #title("%s-skew%f-%s-%s" % (dataset, skew, objFn, regType))
        if useLegend or objFn == "SVM" and regType == "L2" and skew == 0.5:
            legend()

        savefig("%s/%s-skew%f-%s-%s.pdf" % (figfolder, dataset, skew, objFn, regType))
        cla()
        clf()


dims = unique([r['dim'] for r in clouds])

for (objFn, regType) in fnRegCombos:
    for dim in dims:
        dataset_results = [r for r in clouds if r['objFn'] == objFn and r['regType'] == regType and r['pointCloudSkew'] == 0.05 and r['dim'] == dim]
        algs = unique([r['algorithm'] for r in dataset_results])

        print "Cloud ", "dim", dim, objFn, regType

        algs = list(algs)
        algs.sort(key=algSortKey)

        for alg in algs:
            alg_results = [r for r in dataset_results if r['algorithm'] == alg]

            plotx = [mean([r['runtime_ms'] for r in alg_results if r['params']['algParams']['runtimeMS'] == t])/1000 for t in runtimeValues]
            ploty = [mean([r[yval] for r in alg_results if r['params']['algParams']['runtimeMS'] == t]) for t in runtimeValues]
            plot_p = zip(plotx, ploty)

            # plot_p = [(r['runtime_ms'], r[yval]) for r in alg_results]
            # plot_p.sort(key = lambda x: x[0])
            # plotx = [r[0] for r in plot_p]
            # ploty = [r[1] for r in plot_p]

            for p in plot_p:
                print "\t", alg, p[0], p[1]

            plot(plotx, ploty, styles[alg], label=names[alg])

        if logLoss:
            gca().set_yscale('log')
            #gca().set_xscale('log')


        #xlabel("Runtime (ms)")
        #ylabel("Objective")
        #title("%s-dim%d-%s-%s" % (dataset, dim, objFn, regType))
        if useLegend:
            legend()

        savefig("%s/%s-dim%d-%s-%s.pdf" % (figfolder, dataset, dim, objFn, regType))
        cla()
        clf()



==> figs/experiments/printexp.py <==
import bz2

import pickle
import pandas as pd
from sys import argv

fname = argv[1]

results = []
if fname[-3:] == "bz2":
    results += pickle.load(bz2.BZ2File(fname, "r"))
else:
    results += pickle.load(open(fname))




# print "Keys:      ", results[0].keys()
# print "StatsKeys: ", results[0]['stats'].keys()

tbl = []

for r in results:
    #    tbl += [(r['pyConfig']['dataset'], r['algorithm'], r['runtimeMS'], \
    tbl += [(r['pyConfig']['algorithm'], \
             r['runtimeMS'], \
             r['pyConfig']['dataset'], \
             r['iterations'], \
             r['objective'], \
             r['loss'], \
             r['reg'], \
             r['propError'], \
             r['pyConfig']['ADMMlagrangianRho'], \
             r['pyConfig']['ADMMrho'], \
             r['stats']['consensusNorm'] if 'consensusNorm' in r['stats'] else -1, \
             r['stats']['primalAvgNorm'] if 'primalAvgNorm' in r['stats'] else -1, \
             r['stats']['dualAvgNorm'] if 'dualAvgNorm' in r['stats'] else -1, \
             r['stats']['avgSGDIters'] if 'avgSGDIters' in r['stats'] else 0, \
             r['stats']['avgMsgsSent'] if 'avgMsgsSent' in r['stats'] else 0, \
             r['stats']['avgMsgsRcvd'] if 'avgMsgsRcvd' in r['stats'] else 0)]
 #, r['stats']['avgSGDIters'])]
#    print r

#print tbl
columns = ['alg', 'Runtime', 'dataset', 'Iters', '*Obj*', 'Loss', 'Reg', 'Error', \
           'lrho', 'Rho', 'consensusNorm', 'primalNorm', 'dualNorm',  'SGDItres', 'msgsSent', 'msgsRcv']

frame = pd.DataFrame.from_records(tbl, columns= columns)
print frame.to_string()

